Fearless Concurrency? Understanding Concurrent Programming Safety in Real-World Rust Software

Rust is a popular programming language in building various low-level software in recent years. It aims to provide safe concurrency when implementing multi-threaded software through a suite of compiler checking rules. Unfortunately, there is limited understanding of how the checking rules influence the safety of concurrent programming in Rust applications. In this paper, we perform a preliminary study on Rust's concurrency safety from two aspects: concurrency usage and concurrency bugs. Our study can provide better understanding on Rust's concurrency and can guide future researchers and practitioners in writing better, more reliable Rust software and in developing debugging and bug detection tools for Rust.

==> clean.sh <==
rm -f *.log *.aux *~
rm -f *.lof *.lot *.toc
rm -f *.bbl *.blg *.out main.pdf *.fls .sconsign.dblite main.ps


==> figure/channel.c <==
pub fn master_thread(...) {
  while !done {
    match r1.recv(){
      Some(Exit(...)) => {
        done = true;
        ...
      }
      Some(SetIDs(s2)) => {
        s2.send(());
      }
      ...
    }
  }
  let (s3, r3) = channel();
  s2.send(ExitMsg(s3));
  r3.recv(); //master thread blocks
}

pub fn worker_thread(...) {
  loop {
    let request = r2.recv();
    match request {
      ExitMsg(s3) => {
        ...
        s3.send(());
        break;
      }
      ReadyMsg(...) => {
        ...
        let (s2, r2) = channel();
        s1.send(SetID(s2))
        r2.recv() //worker thread blocks
      }
    }
  }
}

==> figure/compCI.py <==
import sys
import ast
import math

t_table = [ (1, 12.71) ,\
			(2, 4.303),\
			(3, 3.182),\
			(4, 2.776),\
			(5, 2.571),\
			(6, 2.447),\
			(7, 2.365),\
			(8, 2.306),\
			(9, 2.262),\
			(10,2.228),\
			(11,2.201),\
			(12,2.179),\
			(13,2.160),\
			(14,2.145),\
			(15,2.131),\
			(16,2.120),\
			(17,2.110),\
			(18,2.101),\
			(19,2.093),\
			(20,2.086),\
			(21,2.080),\
			(22,2.074),\
			(23,2.069),\
			(24,2.064),\
			(25,2.060),\
			(26,2.056),\
			(27,2.052),\
			(28,2.048),\
			(29,2.045),\
			(30,2.042),\
			(40,2.021),\
			(50,2.009),\
			(60,2.000),\
			(80,1.990),\
			(100, 1.984),\
			(1000,1.962)]

def tableLookup(num):
	if num > 1000:
		return 1.96

	freedom = num - 1

	global t_table

	smallestNum = 100000
	smallestIndex = -1

	numIndex = 0

	while numIndex < len(t_table):
		item = t_table[numIndex]

		if abs(item[0] - num) < smallestNum:
			smallestNum = abs(item[0] - num)
			smallestIndex = numIndex

		numIndex += 1

	return t_table[smallestIndex][1]

def compCI(numSqrt, numSum, numNum):
	numMean = numSum * 1.0/numNum
	if numNum == 1:
		return 0

	numSD = numSqrt - 2 * numSum * numMean + numNum * numMean * numMean
	numSD = numSD / (numNum -1)

	numCI = math.sqrt(numSD) * tableLookup(numNum) / math.sqrt(numNum)

	return numCI




==> figure/creation.py <==
import ast
import sys
import numpy as np
import matplotlib.pyplot as plt
from compCI import *
from matplotlib.ticker import MultipleLocator, FormatStrFormatter


def process(nums):
	YList = []
	errList = []

	for num in nums:
		YList.append(sum(num) * 1.0/len(num))
		errList.append(compCI(sum([n * n for n in num]), sum(num), len(num)))

	return YList, errList

def adjustFigAspect(fig,aspect=1):
    '''
    Adjust the subplot parameters so that the figure has the correct
    aspect ratio.
    '''
    xsize,ysize = fig.get_size_inches()
    minsize = min(xsize,ysize)
    xlim = .4*minsize/xsize
    ylim = .4*minsize/ysize
    if aspect < 1:
        xlim *= aspect
    else:
        ylim /= aspect
    fig.subplots_adjust(left=.5-xlim,
                        right=.5+xlim,
                        bottom=.5-ylim,
                        top=.5+ylim)


if __name__ == '__main__':
	sFileName = sys.argv[1]
	f = open(sFileName, 'r')
	RustLine = f.readline()
	numRust = ast.literal_eval(RustLine.split('=')[1])
	CLine = f.readline()
	numC = ast.literal_eval(CLine.split('=')[1])
	f.close()

	XList = [0, 1, 2, 3, 4]
	YGoList, errGoList = process(numRust)
	YCList, errCList = process(numC)


	fig, ax = plt.subplots()

	xmin = -0.15
	xmax = 4.15

	ax.set_xlim(xmin, xmax)

	majorLocator = MultipleLocator(1)
	ax.xaxis.set_major_locator(majorLocator)

	majorLocator = MultipleLocator(50)
	ax.yaxis.set_major_locator(majorLocator)

	print errGoList
	print errCList

	ax.errorbar(XList, YGoList, yerr=errGoList, fmt='--o', label ='Rust', linewidth = 2, elinewidth=2, markeredgewidth=2)
	ax.errorbar(XList, YCList, yerr=errCList, fmt='-*', label='C', linewidth = 2, elinewidth=2, markeredgewidth=2)

	labels = ['0', '1', '10', '100', '1000', '10000']
	ax.set_xticklabels(labels)

	labels = [item.get_text() for item in ax.get_xticklabels()]
	print labels

	legend = ax.legend(loc='upper left', fontsize='large')

	adjustFigAspect(fig,aspect=2)

	plt.xlabel('# of threads', fontsize=24)
	plt.ylabel('Run Time (ms)', fontsize=24)

	ax.xaxis.set_tick_params(labelsize=20)
	ax.yaxis.set_tick_params(labelsize=20)

	
	fig.savefig('creation.pdf', bbox_inches='tight')
	fig.savefig('creation.png', bbox_inches='tight')
	plt.close(fig)




==> figure/lock-chan.c <==
 fn Alert(...) { //thread 1
-  let stdout = stdout();
-  let mut stdout = stdout.lock();
-  writeln!(&mut stdout, ...).unwrap();
-  stdout.flush().unwrap();
+  {
+    let stdout = stdout();
+    let mut stdout = stdout.lock();
+    writeln!(&mut stdout, ...).unwrap();
+    stdout.flush().unwrap();
+  }

   let (sender, receiver) = channel().unwrap();
   chan1.send(Msg::Alert(sender)).unwrap();
   let display = receiver.recv().unwrap();
   ...
 }


